Asymptotic enumeration of minimally intersecting filling curve systems on closed surfaces

Let $S_g$ be the closed oriented surface of genus $g \geq 2$, and let $\Gamma$ be a finite collection of closed curves on $S_g$ that fills, in the sense that its complement is a union of disks. The total number of double points of such a $\Gamma$ in minimal position is at least $2g-1$; we call $\Gamma$ minimally intersecting when equality holds. We prove that the number $N_g$ of mapping class group orbits of minimally intersecting filling curve systems satisfies $N_g \sim 16^g (2g)!/(64\pi\sqrt{2}\, g^3)$ as $g \to \infty$. We also study the single-curve subproblem, in which $\Gamma$ consists of a single component. Every such curve is in particular a filling system, so the corresponding count $N_g^{(1)}$ satisfies $N_g^{(1)} \leq N_g$, which improves the upper bound previously known for single filling curves. Finally, we compute $N_g$ and $N_g^{(1)}$ exactly for small genus and conjecture an asymptotic growth rate.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Sayantika Mondal

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and
associated documentation files (the "Software"), to deal in the Software without restriction,
including without limitation the rights to use, copy, modify, merge, publish, distribute,
sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or
substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT
NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES
OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN
CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/README.md <==
# Ancillary files

Code and data for S. Mondal, *Asymptotic enumeration of minimally intersecting filling
curve systems on closed surfaces*. Every computed value in the paper can be rechecked
with the commands below. Requirements: a C compiler and Python 3 (standard library only).

## Contents

| file | computes | paper |
|---|---|---|
| `scripts/exact.py` | exact p_g, A_g, R_g, q_g and the ratios rho_g, N p_g/2 | Thm 4.1, Sec. 6 |
| `src/enumerate.c` | all rooted maps for g <= 3: classes, automorphism orders, components | Sec. 6, Alg. 1 |
| `src/burnside.c` | number of classes N_g via Burnside's lemma (used for g = 4) | Sec. 6, App. A.1 |
| `src/rhoU_exact.c` | exact rho_U for g <= 4 by listing all lifts | Sec. 7.2, App. A.2 |
| `src/rhoU_mc.c` | Monte Carlo estimate of rho_U (Alg. 2); direct estimator of P_g; invariant checks | Table 1, App. A.2 |
| `scripts/assemble_table.py` | N rho_U and sqrt(N) P_g with standard errors from raw counts | Table 1 |
| `data/table1_runs.csv` | raw Monte Carlo counts (g, N, draws M, hits S, seed) for all 15 genera computed; Table 1 shows g >= 103 | Table 1 |

## Build

    for p in enumerate burnside rhoU_exact rhoU_mc; do gcc -O2 -o $p src/$p.c; done

## Rechecking the paper

Section 4 and Section 6, exact values (instant):

    python3 scripts/exact.py 10      # R_g for g <= 10, p_2 = 32/231, p_3 = 4096/46189, A_2/12! = 15/4, A_3/20! = 945/2, rho_g, N p_g/2
    ./enumerate 2                    # R_2 = 45, N_2 = 6, |Aut| = 1,1,2,2,2,4, components 1,2,2,1
    ./enumerate 3                    # R_3 = 9450, N_3 = 510, |Aut| multiplicities 1^436 2^72 4^2, components 108,197,134,56,13,2
    ./burnside 4 4729725             # N_4 = 169772

Section 7.2, exact rho_U (a few seconds):

    ./rhoU_exact 2                   # 12/120     = 1/10
    ./rhoU_exact 3                   # 2160/30240 = 1/14
    ./rhoU_exact 4                   # 969696/17297280 = 37/660

Table 1 (from the raw counts, instant):

    python3 scripts/assemble_table.py data/table1_runs.csv

Table 1 (regenerating the raw counts; about 25 minutes on one core in total). Each line of
`data/table1_runs.csv` is reproduced exactly by

    ./rhoU_mc g M seed rho           # e.g. ./rhoU_mc 103 25000000 1103 rho  ->  S = 60579

Appendix A.2, validation (a minute):

    ./rhoU_mc 2 20000000 2 rho check     # S = 1999080   (rho_U = 1/10)
    ./rhoU_mc 3 20000000 3 rho check     # S = 1427908   (rho_U = 1/14)
    ./rhoU_mc 4 20000000 4 rho check     # S = 1119510   (rho_U = 37/660)
    ./rhoU_mc g 4000000 (g+100) direct   # for g = 2..5: direct estimate of P_g = joint/face

`check` asserts the parity and doubling invariants on every sample; `direct` samples sigma
uniformly and tests both the face and the Petrie condition.

## Licence

MIT (see `LICENSE`).


==> anc/data/table1_runs.csv <==
g,N,M,S,seed
5,36,20000000,919375,1005
7,52,20000000,675278,1007
11,84,20000000,437348,1011
20,156,20000000,245842,1020
33,260,20000000,149989,1033
53,420,15000000,70373,1053
86,684,20000000,57509,1086
103,820,25000000,60579,1103
130,1036,15000000,28831,1130
160,1276,15000000,23522,1160
200,1596,18000000,22601,1200
250,1996,15000000,14955,1250
300,2396,16000000,13407,1300
400,3196,12000000,7694,1400
500,3996,11000000,5387,1500


==> anc/scripts/assemble_table.py <==
#!/usr/bin/env python3
"""Assemble N*rho_U and sqrt(N)*P_g, with binomial standard errors, from raw counts
(g, N, M, S), using exact p_g (hook sum) and q_g (closed form).  Usage:
  assemble_table.py runs.csv            # CSV with columns g,N,M,S
"""
import csv, sys
from fractions import Fraction
from math import comb, factorial, sqrt

def hook_alpha(g, k):   # Lemma 4.3, eq. (chi-alpha-val)
    return (-1) ** (k // 2) * comb(4*g - 3, k // 2) if k % 2 == 0 else (-1) ** ((k + 1) // 2) * comb(4*g - 3, (k - 1) // 2)

def hook_sigma(g, k):   # Lemma 4.3, eq. (chi-sigma-val)
    m, r = divmod(k, 4)
    return (-1) ** m * comb(2*g - 2, m) if r in (0, 2) else (-1) ** (m + 1) * comb(2*g - 2, m)

def p_exact(g):
    N = 8*g - 4
    return sum(Fraction((-1) ** k * hook_sigma(g, k) * hook_alpha(g, k), comb(N - 1, k)) for k in range(N)) / N

def q_exact(g):
    N, n = 8*g - 4, 4*g - 2
    return Fraction(2 ** (N - 1) * factorial(n - 1) * factorial(n), factorial(N))

def row(g, M, S):
    N = 8*g - 4
    rho = S / M
    se = sqrt(rho * (1 - rho) / M)
    p, q = p_exact(g), q_exact(g)
    P = float(q / p) * rho
    return N * rho, N * se, sqrt(N) * P, sqrt(N) * P * se / rho

if __name__ == "__main__":
    for r in csv.DictReader(open(sys.argv[1])):
        g, M, S = int(r["g"]), int(r["M"]), int(r["S"])
        a, sa, b, sb = row(g, M, S)
        print(f"g={g:4d}  N rho_U = {a:.4f} +- {sa:.4f}   sqrt(N) P_g = {b:.4f} +- {sb:.4f}")


==> anc/scripts/exact.py <==
#!/usr/bin/env python3
"""Exact rational quantities for minimally intersecting filling curve systems.

For genus g >= 2, with N = 8g-4 and n = N/2, computes in exact rational arithmetic:
  p_g  = Pr[sigma*alpha is an N-cycle]          (hook sum, Theorem 4.1 / eq. (hook-sum))
  A_g  = p_g |C_sigma| |C_alpha|                 (labelled unicellular pairs)
  R_g  = A_g / (N-1)!                            (rooted maps)
  q_g  = 2^(N-1) (n-1)! n! / N!                  (Theorem 7.3)
and, if rho_U is supplied (exact, from rhoU_exact, or an estimate), P_g = q_g rho_U / p_g.
"""
from fractions import Fraction
from math import comb, factorial, pi, sqrt
import sys

def poly_pow(base, e):
    res = [1]
    for _ in range(e):
        out = [0] * (len(res) + len(base) - 1)
        for i, a in enumerate(res):
            if a:
                for j, b in enumerate(base):
                    out[i + j] += a * b
        res = out
    return res

def div_one_plus_x(c):
    q, prev = [], 0
    for k in range(len(c) - 1):
        prev = c[k] - prev
        q.append(prev)
    assert c[-1] - prev == 0, "not divisible by 1+x"
    return q

def hook_values(cycle_len, mult):
    """chi^{(N-k,1^k)} on the class of type cycle_len^mult, k = 0..N-1 (eq. hook-genfn)."""
    base = [0] * (cycle_len + 1)
    base[0] = 1
    base[cycle_len] = -((-1) ** cycle_len)   # 1 - (-x)^l
    return div_one_plus_x(poly_pow(base, mult))

def quantities(g):
    N, n = 8 * g - 4, 4 * g - 2
    cs = hook_values(4, 2 * g - 1)
    ca = hook_values(2, 4 * g - 2)
    assert len(cs) == len(ca) == N
    p = sum(Fraction((-1) ** k * cs[k] * ca[k], comb(N - 1, k)) for k in range(N)) / N
    Csig = Fraction(factorial(N), 4 ** (2 * g - 1) * factorial(2 * g - 1))
    Calp = Fraction(factorial(N), 2 ** (4 * g - 2) * factorial(4 * g - 2))
    A = p * Csig * Calp
    R = A / factorial(N - 1)
    q = Fraction(2 ** (N - 1) * factorial(n - 1) * factorial(n), factorial(N))
    lead = 16 ** g * factorial(2 * g) / (64 * pi * sqrt(2) * g ** 3)   # Theorem B
    return dict(g=g, N=N, p=p, A=A, R=R, AoverNfact=A / factorial(N), q=q, lead=lead)

if __name__ == "__main__":
    gmax = int(sys.argv[1]) if len(sys.argv) > 1 else 10
    for g in range(2, gmax + 1):
        d = quantities(g)
        assert d["R"].denominator == 1, "R_g must be an integer"
        print(f"g={g:2d} N={d['N']:3d}  R_g={int(d['R'])}  p_g={d['p']}  "
              f"N p_g/2={float(d['N']*d['p']/2):.3f}  rho_g={int(d['R'])/(d['N']*d['lead']):.3f}  "
              f"A_g/N!={d['AoverNfact']}  sqrt(N) q_g={sqrt(d['N'])*float(d['q']):.4f}")


==> anc/src/burnside.c <==
/* Number of isomorphism classes N_g via Burnside's lemma (Section 6).
 *
 * The classes are the orbits of <phi>, phi = (0 1 ... N-1), acting by conjugation on
 * the set of rooted maps (fixed-point-free involutions alpha with phi*alpha of type
 * 4^(2g-1)).  Hence N_g = (1/N) sum_{r=0}^{N-1} |Fix(phi^r)|, where |Fix(id)| = R_g is
 * known exactly from the character sum (scripts/exact.py), and |Fix(phi^r)| depends
 * only on s = gcd(r, N).  The rotation-invariant rooted maps, alpha(i+s) = alpha(i)+s,
 * are few and are enumerated here by backtracking with the invariance imposed.
 * Usage: burnside g R_g
 */
#include <stdio.h>
#include <stdlib.h>

#define MAXN 64
static int N, S, alpha[MAXN], sig[MAXN], sinv[MAXN];
static long long found;

static int phi(int i) { return (i + 1) % N; }

static int chain_ok(int i) {
    int len = 1, j = i;
    while (sig[j] >= 0) { j = sig[j]; if (j == i) return len == 4; if (++len > 4) return 0; }
    j = i;
    while (sinv[j] >= 0) { j = sinv[j]; if (++len > 4) return 0; }
    return 1;
}

/* assign alpha(i)=j and all its rotations by multiples of S; record undo list */
static int assign_orbit(int i, int j, int *undo, int *nu) {
    for (int k = 0; k < N; k += S) {
        int a = (i + k) % N, b = (j + k) % N;
        if (a == b) return 0;                       /* fixed point */
        if (alpha[a] >= 0 || alpha[b] >= 0) {
            if (alpha[a] == b && alpha[b] == a) continue;
            return 0;                               /* conflict */
        }
        alpha[a] = b; alpha[b] = a;
        sig[a] = phi(b); sig[b] = phi(a); sinv[phi(b)] = a; sinv[phi(a)] = b;
        undo[(*nu)++] = a; undo[(*nu)++] = b;
    }
    for (int t = 0; t < *nu; t++) if (!chain_ok(undo[t])) return 0;
    return 1;
}

static void unassign(int *undo, int nu) {
    for (int t = 0; t < nu; t++) {
        int a = undo[t];
        if (alpha[a] >= 0) { sinv[phi(alpha[a])] = -1; sig[a] = -1; alpha[a] = -1; }
    }
}

static void extend(void) {
    int i = -1;
    for (int k = 0; k < N; k++) if (alpha[k] < 0) { i = k; break; }
    if (i < 0) { found++; return; }
    for (int j = i + 1; j < N; j++) if (alpha[j] < 0) {
        int undo[2 * MAXN], nu = 0;
        if (assign_orbit(i, j, undo, &nu)) extend();
        unassign(undo, nu);
    }
}

static long long fix_count(int s) {
    S = s; found = 0;
    for (int i = 0; i < N; i++) alpha[i] = sig[i] = sinv[i] = -1;
    extend();
    return found;
}

static int gcd(int a, int b) { while (b) { int t = a % b; a = b; b = t; } return a; }

int main(int argc, char **argv) {
    int g = atoi(argv[1]);
    long long R = atoll(argv[2]);
    N = 8 * g - 4;
    long long total = R;
    for (int s = 1; s < N; s++) if (N % s == 0) {
        long long f = fix_count(s);
        int mult = 0;                                  /* number of r with gcd(r,N) = s */
        for (int r = 1; r < N; r++) if (gcd(r, N) == s) mult++;
        printf("  rotation by %2d: |Fix| = %lld  (x%d)\n", s, f, mult);
        total += (long long)mult * f;
    }
    printf("g=%d N=%d: sum |Fix| = %lld, N_g = %lld (remainder %lld)\n", g, N, total, total / N, total % N);
    return 0;
}


==> anc/src/enumerate.c <==
/* Exact enumeration of unicellular 4-regular ribbon graphs of genus g (Appendix A.1).
 *
 * With phi = (0 1 ... N-1), the rooted maps are the fixed-point-free involutions alpha
 * of {0..N-1} such that sigma := phi*alpha (apply alpha, then phi) has all cycles of
 * length 4.  They are found by backtracking (Algorithm 1).  Isomorphism classes are the
 * orbits of conjugation by <phi>; for each rooted map we test whether it is the
 * lexicographically smallest element of its orbit, which counts each class once and
 * gives |Aut| as the number of rotations fixing it.  The number of components is half
 * the number of cycles of tau = sigma^2 * alpha.
 *
 * Usage: enumerate g     (feasible for g <= 4)
 */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#define MAXN 32
static int N, alpha[MAXN], sig[MAXN], sinv[MAXN];
static long long rooted = 0, classes = 0;
static long long aut_hist[MAXN + 1];          /* classes by |Aut| */
static long long comp_hist[MAXN];             /* classes by number of components */
static long long comp_aut_hist[MAXN][MAXN + 1];/* classes by (components, |Aut|) */

static int phi(int i) { return (i + 1) % N; }

/* length of the sigma-chain through i, following sigma forward and backward;
   returns -1 if it is invalid (longer than 4, or closed with length != 4) */
static int chain_ok(int i) {
    /* walk forward */
    int len = 1, j = i, closed = 0;
    while (sig[j] >= 0) {
        j = sig[j];
        if (j == i) { closed = 1; break; }
        if (++len > 4) return 0;
    }
    if (closed) return len == 4;
    /* walk backward from i */
    j = i;
    while (sinv[j] >= 0) {
        j = sinv[j];
        if (++len > 4) return 0;
    }
    return 1;
}

static void process(void) {
    rooted++;
    /* canonical test under rotation r: alpha_r(i) = alpha(i - r) + r */
    int stab = 0;
    for (int r = 0; r < N; r++) {
        int cmp = 0;
        for (int i = 0; i < N && cmp == 0; i++) {
            int a = (alpha[(i - r + N) % N] + r) % N;
            if (a < alpha[i]) cmp = -1; else if (a > alpha[i]) cmp = 1;
        }
        if (cmp < 0) return;          /* not the canonical representative */
        if (cmp == 0) stab++;
    }
    classes++;
    aut_hist[stab]++;
    /* components: cycles of tau = sigma^2 alpha */
    int seen[MAXN] = {0}, cyc = 0;
    for (int i = 0; i < N; i++) if (!seen[i]) {
        cyc++;
        int j = i;
        do { seen[j] = 1; j = sig[sig[alpha[j]]]; } while (j != i);
    }
    comp_hist[cyc / 2]++;
    comp_aut_hist[cyc / 2][stab]++;
}

static void extend(void) {
    int i = -1;
    for (int k = 0; k < N; k++) if (alpha[k] < 0) { i = k; break; }
    if (i < 0) { process(); return; }
    for (int j = i + 1; j < N; j++) if (alpha[j] < 0) {
        alpha[i] = j; alpha[j] = i;
        sig[i] = phi(j); sig[j] = phi(i);   /* sigma = phi * alpha */
        sinv[phi(j)] = i; sinv[phi(i)] = j;
        if (chain_ok(i) && chain_ok(j)) extend();
        alpha[i] = alpha[j] = -1; sig[i] = sig[j] = -1; sinv[phi(j)] = sinv[phi(i)] = -1;
    }
}

int main(int argc, char **argv) {
    int g = argc > 1 ? atoi(argv[1]) : 2;
    N = 8 * g - 4;
    if (N > MAXN) { fprintf(stderr, "g too large\n"); return 1; }
    for (int i = 0; i < N; i++) alpha[i] = sig[i] = sinv[i] = -1;
    extend();
    printf("g=%d N=%d rooted maps R_g=%lld classes N_g=%lld\n", g, N, rooted, classes);
    printf("classes by |Aut|:");
    for (int d = 1; d <= N; d++) if (aut_hist[d]) printf("  %d:%lld", d, aut_hist[d]);
    printf("\nclasses by number of components:");
    for (int c = 1; c < MAXN; c++) if (comp_hist[c]) printf("  c=%d:%lld", c, comp_hist[c]);
    printf("\nsingle-curve classes by |Aut|:");
    for (int d = 1; d <= N; d++) if (comp_aut_hist[1][d]) printf("  %d:%lld", d, comp_aut_hist[1][d]);
    /* sum over classes of 1/|Aut|, overall and for single curves, as num/den with den = N */
    long long num = 0, num1 = 0;
    for (int d = 1; d <= N; d++) { num += aut_hist[d] * (N / d); num1 += comp_aut_hist[1][d] * (N / d); }
    printf("\nsum 1/|Aut| = %lld/%d ; over single curves = %lld/%d\n", num, N, num1, N);
    return 0;
}


==> anc/src/rhoU_exact.c <==
/* Exact value of rho_U for small g (Section 7.2): the proportion of lifts sigma of
 * beta_* (sigma in C_sigma, sigma^2 = beta_*) for which sigma*alpha_0 is an N-cycle.
 * Half-edges are 0..N-1, alpha_0(i) = i XOR 1, and beta_* has the transpositions
 * T[t] = (2t+1, 2t+2 mod N), t = 0..n-1, n = N/2.  A lift is a pairing of the n
 * transpositions together with, for each pair {(x y),(u v)}, one of the two 4-cycles
 * (x u y v), (x v y u) squaring to (x y)(u v).  All lifts are enumerated.
 * Usage: rhoU_exact g     (g <= 4)
 */
#include <stdio.h>
#include <stdlib.h>

#define MAXN 32
static int N, n, T[MAXN][2], used[MAXN], pairs[MAXN][2], sig[MAXN];
static long long total = 0, hits = 0;

static void evaluate(void) {
    int np = n / 2;
    for (int bits = 0; bits < (1 << np); bits++) {
        for (int q = 0; q < np; q++) {
            int x = T[pairs[q][0]][0], y = T[pairs[q][0]][1];
            int u = T[pairs[q][1]][0], v = T[pairs[q][1]][1];
            if (bits >> q & 1) { sig[x] = u; sig[u] = y; sig[y] = v; sig[v] = x; }
            else               { sig[x] = v; sig[v] = y; sig[y] = u; sig[u] = x; }
        }
        total++;
        int c = 0, j = 0;
        do { j = sig[j ^ 1]; c++; } while (j != 0);   /* orbit of 0 under phi = sigma alpha_0 */
        if (c == N) hits++;
    }
}

static void pair_up(int k) {
    int i = -1;
    for (int t = 0; t < n; t++) if (!used[t]) { i = t; break; }
    if (i < 0) { evaluate(); return; }
    used[i] = 1;
    for (int t = i + 1; t < n; t++) if (!used[t]) {
        used[t] = 1; pairs[k][0] = i; pairs[k][1] = t;
        pair_up(k + 1);
        used[t] = 0;
    }
    used[i] = 0;
}

int main(int argc, char **argv) {
    int g = argc > 1 ? atoi(argv[1]) : 2;
    N = 8 * g - 4; n = N / 2;
    for (int t = 0; t < n; t++) { T[t][0] = 2 * t + 1; T[t][1] = (2 * t + 2) % N; }
    pair_up(0);
    printf("g=%d N=%d lifts=%lld one-face=%lld\n", g, N, total, hits);
    return 0;
}


==> anc/src/rhoU_mc.c <==
/* Monte Carlo estimation of rho_U (Appendix A.2, Algorithm 2), and a direct estimator
 * of P_g used as an independent cross-check.
 *
 * Half-edges 0..N-1, alpha_0(i) = i XOR 1, beta_* = prod_t (2t+1, 2t+2 mod N).
 * Mode "rho":    sample a uniform lift sigma of beta_* (uniform pairing of the n = N/2
 *                transpositions of beta_* by a Fisher-Yates shuffle, and an independent
 *                fair bit for the choice of square root of each pair) and record whether
 *                sigma*alpha_0 is an N-cycle.  Output: M, S (one-face hits).
 * Mode "direct": sample sigma uniformly in C_sigma (uniform permutation cut into blocks
 *                of four), and record whether sigma*alpha_0 is an N-cycle and, if so,
 *                whether sigma^2*alpha_0 has exactly two cycles.  P_g = joint / face.
 * With "check", the invariants sgn(sigma alpha_0) = -1 and the doubled cycle type of
 * sigma^2 alpha_0 are asserted on every sample (Lemmas 4.2 and 2.6).
 * Usage: rhoU_mc g M seed [rho|direct] [check]
 */
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
#include <string.h>

static uint64_t s[4];
static inline uint64_t rotl(uint64_t x, int k) { return (x << k) | (x >> (64 - k)); }
static uint64_t next(void) {                      /* xoshiro256** (Blackman-Vigna) */
    uint64_t r = rotl(s[1] * 5, 7) * 9, t = s[1] << 17;
    s[2] ^= s[0]; s[3] ^= s[1]; s[1] ^= s[2]; s[0] ^= s[3]; s[2] ^= t; s[3] = rotl(s[3], 45);
    return r;
}
static uint64_t splitmix(uint64_t *x) {
    uint64_t z = (*x += 0x9e3779b97f4a7c15ULL);
    z = (z ^ (z >> 30)) * 0xbf58476d1ce4e5b9ULL; z = (z ^ (z >> 27)) * 0x94d049bb133111ebULL;
    return z ^ (z >> 31);
}
static uint32_t below(uint32_t m) {               /* unbiased uniform integer in [0, m) */
    uint64_t x = next() >> 32, prod = x * m;
    uint32_t low = (uint32_t)prod;
    if (low < m) {
        uint32_t thr = (uint32_t)(-m) % m;
        while (low < thr) { x = next() >> 32; prod = x * m; low = (uint32_t)prod; }
    }
    return (uint32_t)(prod >> 32);
}

static int N, n, *sig, *perm, *seen, (*T)[2];

static int cycles(const int *p) {                 /* number of cycles of permutation p */
    memset(seen, 0, (size_t)N * sizeof(int));
    int c = 0;
    for (int i = 0; i < N; i++) if (!seen[i]) { c++; int j = i; do { seen[j] = 1; j = p[j]; } while (j != i); }
    return c;
}

static void check_invariants(void) {
    int *phi = malloc(N * sizeof(int)), *tau = malloc(N * sizeof(int));
    for (int i = 0; i < N; i++) { phi[i] = sig[i ^ 1]; tau[i] = sig[sig[i ^ 1]]; }
    if ((N - cycles(phi)) % 2 == 0) { fprintf(stderr, "parity invariant violated\n"); exit(1); }
    /* doubled cycle type of tau: multiplicity of every cycle length is even */
    int *cnt = calloc((size_t)N + 1, sizeof(int));
    memset(seen, 0, (size_t)N * sizeof(int));
    for (int i = 0; i < N; i++) if (!seen[i]) { int L = 0, j = i; do { seen[j] = 1; j = tau[j]; L++; } while (j != i); cnt[L]++; }
    for (int L = 1; L <= N; L++) if (cnt[L] % 2) { fprintf(stderr, "doubling invariant violated\n"); exit(1); }
    free(phi); free(tau); free(cnt);
}

static int face_is_Ncycle(void) {                 /* orbit of 0 under phi = sigma alpha_0 */
    int c = 0, j = 0;
    do { j = sig[j ^ 1]; c++; } while (j != 0);
    return c == N;
}

int main(int argc, char **argv) {
    if (argc < 4) { fprintf(stderr, "usage: rhoU_mc g M seed [rho|direct] [check]\n"); return 1; }
    int g = atoi(argv[1]);
    long long M = atoll(argv[2]);
    uint64_t seed = strtoull(argv[3], 0, 10);
    int direct = argc > 4 && !strcmp(argv[4], "direct");
    int check = argc > 5 && !strcmp(argv[5], "check");
    N = 8 * g - 4; n = N / 2;
    sig = malloc(N * sizeof(int)); perm = malloc(N * sizeof(int)); seen = malloc(N * sizeof(int));
    T = malloc(n * sizeof *T);
    for (int t = 0; t < n; t++) { T[t][0] = 2 * t + 1; T[t][1] = (2 * t + 2) % N; }
    for (int k = 0; k < 4; k++) s[k] = splitmix(&seed);

    long long S = 0, face = 0, joint = 0;
    for (long long draw = 0; draw < M; draw++) {
        if (!direct) {
            for (int t = 0; t < n; t++) perm[t] = t;
            for (int t = n - 1; t > 0; t--) { int r = below(t + 1); int x = perm[t]; perm[t] = perm[r]; perm[r] = x; }
            for (int q = 0; q < n / 2; q++) {
                int x = T[perm[2*q]][0], y = T[perm[2*q]][1], u = T[perm[2*q+1]][0], v = T[perm[2*q+1]][1];
                if (next() >> 63) { sig[x] = u; sig[u] = y; sig[y] = v; sig[v] = x; }
                else              { sig[x] = v; sig[v] = y; sig[y] = u; sig[u] = x; }
            }
            if (check) check_invariants();
            if (face_is_Ncycle()) S++;
        } else {
            for (int i = 0; i < N; i++) perm[i] = i;
            for (int i = N - 1; i > 0; i--) { int r = below(i + 1); int x = perm[i]; perm[i] = perm[r]; perm[r] = x; }
            for (int b = 0; b < N; b += 4) {            /* blocks of four read as 4-cycles */
                sig[perm[b]] = perm[b+1]; sig[perm[b+1]] = perm[b+2]; sig[perm[b+2]] = perm[b+3]; sig[perm[b+3]] = perm[b];
            }
            if (check) check_invariants();
            if (face_is_Ncycle()) {
                face++;
                int c = 0, j = 0;                         /* orbit of 0 under tau = sigma^2 alpha_0 */
                do { j = sig[sig[j ^ 1]]; c++; } while (j != 0);
                if (c == N / 2) joint++;                  /* by doubling, then tau has exactly two cycles */
            }
        }
    }
    if (!direct) printf("rho g=%d N=%d M=%lld S=%lld\n", g, N, M, S);
    else         printf("direct g=%d N=%d M=%lld face=%lld joint=%lld\n", g, N, M, face, joint);
    return 0;
}

